Improved Deep Embeddings for Inferencing with Multi-Layered Networks

Inferencing with network data necessitates the mapping of its nodes into a vector space, where the relationships are preserved. However, with multi-layered networks, where multiple types of relationships exist for the same set of nodes, it is crucial to exploit the information shared between layers, in addition to the distinct aspects of each layer. In this paper, we propose a novel approach that first obtains node embeddings in all layers jointly via DeepWalk on a \textit{supra} graph, which allows interactions between layers, and then fine-tunes the embeddings to encourage cohesive structure in the latent space. With empirical studies in node classification, link prediction and multi-layered community detection, we show that the proposed approach outperforms existing single- and multi-layered network embedding algorithms on several benchmarks. In addition to effectively scaling to a large number of layers (tested up to $37$), our approach consistently produces highly modular community structure, even when compared to methods that directly optimize for the modularity function.

==> Figures/community/.ipynb_checkpoints/gen-plot-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "data_dir = './laz/'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "gl = pd.read_csv(data_dir+'louvain_processed.csv')\n",
    "nc = np.array(gl.iloc[:,0])\n",
    "mod = np.array(gl.iloc[:,1])\n",
    "cov = np.array(gl.iloc[:,2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "pr = pd.read_csv(data_dir+'proposed_mod.csv')\n",
    "nc_pr = np.array(pr.iloc[:,0])\n",
    "mod_pr = np.array(pr.iloc[:,2])\n",
    "cov_pr = np.array(pr.iloc[:,3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "color1 = '#3b9fe2'  # 'skyblue'\n",
    "color2 = '#e5843c'  # 'maroon'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAnAAAAHsCAYAAABSX5AGAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nXKpFAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f17c0263940>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1,1,figsize=(10,8))\n",
    "w = 0.4\n",
    "ax.grid(zorder=0)\n",
    "plt.bar(np.arange(len(nc)), mod, w, alpha=0.9, color=color1,edgecolor='k', label='GenLouvain',zorder=3)\n",
    "plt.bar(np.arange(len(nc))+w, mod_pr, w, alpha=0.8, color=color2, edgecolor='k',label='Proposed',zorder=3)\n",
    "plt.xlabel('Number of Communities', fontsize=15)\n",
    "plt.ylabel('Modularity', fontsize=15)\n",
    "plt.xticks(np.arange(len(nc))+w/2, nc, fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "plt.ylim([0.1, 0.66])  # [0.1,0.66]\n",
    "plt.grid('on', linestyle='--', linewidth=0.5, color='lightgray')\n",
    "plt.legend(fontsize=15)\n",
    "plt.savefig(data_dir+'mod.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAnAAAAHsCAYAAABSX5AGAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nZmZmDeMCzszMzKxh/h/wypG90ABTRAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f17c03eaa58>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1,1,figsize=(10,8))\n",
    "ax.grid(zorder=0)\n",
    "plt.bar(np.arange(len(nc)), cov, w, alpha=0.9, color=color1,edgecolor='k', label='GenLouvain',zorder=3)\n",
    "plt.bar(np.arange(len(nc))+w, cov_pr, w, alpha=0.8, color=color2, edgecolor='k',label='Proposed',zorder=3)\n",
    "plt.xlabel('Number of Communities', fontsize=15)\n",
    "plt.ylabel('Coverage', fontsize=15)\n",
    "plt.xticks(np.arange(len(nc))+w/2, nc, fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "plt.ylim([0.1,1.03])\n",
    "plt.grid('on', linestyle='--', linewidth=0.5, color='lightgray')\n",
    "plt.legend(fontsize=15)\n",
    "plt.savefig(data_dir+'cov.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

